Exact Periodicity, Surjectivity, and a Haar Limit Law for a Restarting Josephus Process

We study a restarting Josephus process in which the participants retain their linear order and counting restarts at the current leftmost survivor after every deletion. For step size $m$, put $q=m-1$, and let $F_n(q)$ denote the initial position of the survivor. Reverse insertion gives $F_1(q)=1$ and $F_k(q)=F_{k-1}(q)+\mathbf{1}_{\{q\bmod k<F_{k-1}(q)\}}$. Writing $L_n=\operatorname{lcm}(1,\ldots,n)$, we establish three results for the compatible residue system in this recurrence. First, the full period group of $F_n$ is exactly $L_n\mathbb{Z}$. Second, $F_n$ is surjective onto $\{1,\ldots,n\}$. The proof is constructive and unconditional but computer-assisted: a Chinese-remainder construction and explicit prime estimates reduce it to a finite exact certificate. Third, if $\widetilde Q_n$ is uniform modulo $L_n$, then $(F_n(\widetilde Q_n)-1)/(n-1)$ converges to a symmetric, nondegenerate law on $[0,1]$. A common Haar coupling yields almost-sure and $L^r$ convergence for every $1\le r<\infty$, together with an $O(n^{-1/4})$ bound in $W_1$. Logarithmic boundary-mass estimates rule out every symmetric beta law. We also formulate endpoint dominance as an open problem, prove strict dominance over the two nearest internal positions for every $n\ge4$, exclude prime levels as minimal counterexamples, and verify the claim exactly through $n=49$.

==> anc/README_arXiv.txt <==
arXiv ancillary files
=====================

The expanded supplement/ and tools/ directories provide convenient access to
the verification sources, outputs, and reproduction scripts.  During upload,
arXiv automatically extracts ZIP files and removes zero-byte files.  Hence the
expanded copy omits the empty file
supplement/results/full_range_certificate_sanitizer.stderr.

Supplementary_Material_S1.zip.base64.txt is a Base64 encoding of the exact
Supplementary_Material_S1.zip archive identified in the paper.  To reconstruct
the archive on a Unix-like system, run:

  base64 --decode Supplementary_Material_S1.zip.base64.txt \
    > Supplementary_Material_S1.zip

On macOS, use `base64 -D` in place of `base64 --decode`.

The reconstructed ZIP must have SHA-256 digest

  c1779cb4c3edfc8ee38079b2a312ebdd8ee99cafeee9644d6dc2c61bd4862d23

It contains the zero-byte status file and the exact internal manifest cited
in the manuscript.


==> anc/Supplementary_Material_S1.zip.base64.txt <==
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


==> anc/supplement/MANIFEST.sha256 <==
f1277576a02921089c64135581153ee2da5c6201483d1cb244fd561125ad85db  supplement/README.md
105f817521b4161ee6f2f7455ec179765695f7e11d35d612f734b2dc534ca4b4  supplement/environment.txt
68fe0eee1d6a0b25f115845879e1ff34c8f071e0e229c2fa788fe9187f20cea6  supplement/reproduce.sh
69d35d80d626e680401dfa3586c2916d0eddd0024f2512dd36bd5af88098d390  supplement/results/check_majorization.stdout
69d35d80d626e680401dfa3586c2916d0eddd0024f2512dd36bd5af88098d390  supplement/results/check_majorization_sanitizer.stdout
34a82a30511a2175a5286cff0751874e9220ce5fb08cab87b09cc04e220f6b31  supplement/results/checker_tests.stdout
7c75c24967ff1460cea87cb4b612a3e8d7c1535796604cd2d913c946dcd26aa7  supplement/results/exact_counts_49.stderr
ab68c58ad805766d39c27cda8deb1a92b8e0df4c551e23777256f73f057a9661  supplement/results/exact_counts_49.stdout
9245fc8a27781bb68cfb85930ae54afd9f5f5175b888cad6406f673c53023221  supplement/results/exact_counts_49_sanitizer.stderr
ab68c58ad805766d39c27cda8deb1a92b8e0df4c551e23777256f73f057a9661  supplement/results/exact_counts_49_sanitizer.stdout
10f2777335c7a99bebff94c9a58d7f5842ee8df54a8aa96d2871f597d1ff2ded  supplement/results/full_range_certificate.stdout
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  supplement/results/full_range_certificate_sanitizer.stderr
10f2777335c7a99bebff94c9a58d7f5842ee8df54a8aa96d2871f597d1ff2ded  supplement/results/full_range_certificate_sanitizer.stdout
856bcdaf450ce576d56733258f63bbeb3aaa086e986d797f8f7991511fb65c90  tools/check_majorization.py
46c561c3c5701a33b957f0b12511a03ad9991be2841e97b48e39984357200828  tools/exact_counts_49.cpp
a4a18f7325395cabd6da056291dd2e6654e06ef3fc65bddf1b0edba4c7269e8a  tools/full_range_certificate.cpp
82b71320ce8549ab7d5b09581677d9abe91cf43536d98513fe2591951ebec9b5  tools/tests/test_check_majorization.py


==> anc/supplement/README.md <==
# Reproducibility supplement

This directory documents the exact finite computations used in
*Exact Periodicity, Surjectivity, and a Haar Limit Law for a Restarting
Josephus Process*.

## Scope

The complete-range theorem uses `tools/full_range_certificate.cpp` for two
bounded statements:

1. the prime-bridge inequality for every
   \(229\le n\le 2,380,428\);
2. direct complete-range verification for every \(1\le n\le228\).

The endpoint-dominance open problem uses `tools/exact_counts_49.cpp` and
`tools/check_majorization.py` only for finite evidence through \(n=49\).
That computation is not used to prove endpoint dominance for arbitrary
\(n\).

## Contents of the submission archive

- `tools/full_range_certificate.cpp`
- `tools/exact_counts_49.cpp`
- `tools/check_majorization.py`
- `tools/tests/test_check_majorization.py`
- `supplement/reproduce.sh`
- `supplement/README.md`
- `supplement/environment.txt`
- `supplement/results/full_range_certificate.stdout`
- `supplement/results/exact_counts_49.stdout`
- `supplement/results/exact_counts_49.stderr`
- `supplement/results/check_majorization.stdout`
- `supplement/results/checker_tests.stdout`
- sanitizer output and status records
- `supplement/MANIFEST.sha256`

`MANIFEST.sha256` records every archived file except the manifest itself.

## Reproduction

From the repository root, run:

```sh
bash supplement/reproduce.sh
```

The script uses C++17 for the complete-range certificate, C++20 with POSIX
threads for the endpoint count, and Python 3 for the independent output
checker. It exits immediately if a compiler, generator, checker, or
regression test fails.

The required terminal invariants are:

```text
bridge_failures=117 last_bridge_failure=228 failures_at_or_after_229=0
small_unresolved=0 max_completion_q=3764 at_n=193
threads=8 ... all_ok=1
PASS through n=49; ...
```

To repeat the sanitizer builds as well, run:

```sh
RUN_SANITIZERS=1 bash supplement/reproduce.sh
```

## Checker input contract

`tools/check_majorization.py` accepts exactly 49 consecutive frequency rows,
starting at \(n=1\) and ending at \(n=49\). It rejects every malformed or
unparseable line and independently checks:

- `len(vec)==n`;
- the exact value \(L_n=\operatorname{lcm}(1,\ldots,n)\);
- total mass `sum(vec)==L_n`;
- \(\varphi(L_n)\), reflection symmetry, endpoint counts, and the reported
  internal maximum;
- endpoint dominance through \(n=49\);
- full and endpoint-stripped transition majorization.

The regression suite includes the formerly accepted attack consisting of
genuine rows through \(n=4\), followed by a forged \(n=49\) row.

## Archival status

The file `Supplementary_Material_S1.zip` accompanying the submission is
identified by its own SHA-256 digest in the manuscript. Local generation is
not a permanent scholarly archive. Before publication, this exact archive
must be deposited as journal supplementary material or in a DOI-bearing
repository, and the resulting persistent identifier should be added to the
paper.


==> anc/supplement/environment.txt <==
Reproduction environment recorded 2026-07-30 (Asia/Hong_Kong)

Operating system:
  macOS 15.6.1 (build 24G90)
  Darwin 24.6.0, arm64

C++ compiler:
  Apple clang version 15.0.0 (clang-1500.1.0.2.5)
  Target: arm64-apple-darwin24.6.0
  Thread model: posix

Python:
  Python 3.9.6

Document toolchain:
  Latexmk 4.86 (11 Dec. 2024)
  pdfTeX 3.141592653-2.6-1.40.26 (TeX Live 2024)
  BibTeX 0.99d
  Poppler pdfinfo 26.05.0

Optimized certificate flags:
  full range: -O3 -std=c++17
  endpoint counts: -O3 -std=c++20 -pthread

Sanitizer flags:
  -O1 -g -fsanitize=address,undefined -fno-omit-frame-pointer


==> anc/supplement/reproduce.sh <==
#!/usr/bin/env bash
set -euo pipefail

repo_dir="$(cd "$(dirname "$0")/.." && pwd)"
build_dir="${TMPDIR:-/private/tmp}/fixed_origin_josephus_repro"
results_dir="$repo_dir/supplement/results"

mkdir -p "$build_dir" "$results_dir"

clang++ -O3 -std=c++17 \
  "$repo_dir/tools/full_range_certificate.cpp" \
  -o "$build_dir/full_range_certificate"
"$build_dir/full_range_certificate" \
  >"$results_dir/full_range_certificate.stdout"

clang++ -O3 -std=c++20 -pthread \
  "$repo_dir/tools/exact_counts_49.cpp" \
  -o "$build_dir/exact_counts_49"
"$build_dir/exact_counts_49" 8 \
  >"$results_dir/exact_counts_49.stdout" \
  2>"$results_dir/exact_counts_49.stderr"

python3 "$repo_dir/tools/check_majorization.py" \
  <"$results_dir/exact_counts_49.stdout" \
  >"$results_dir/check_majorization.stdout"
python3 -m unittest "$repo_dir/tools/tests/test_check_majorization.py" \
  >"$results_dir/checker_tests.stdout" 2>&1

if [[ "${RUN_SANITIZERS:-0}" == "1" ]]; then
  clang++ -O1 -g -std=c++17 -fsanitize=address,undefined \
    -fno-omit-frame-pointer \
    "$repo_dir/tools/full_range_certificate.cpp" \
    -o "$build_dir/full_range_certificate_san"
  "$build_dir/full_range_certificate_san" \
    >"$results_dir/full_range_certificate_sanitizer.stdout" \
    2>"$results_dir/full_range_certificate_sanitizer.stderr"

  clang++ -O1 -g -std=c++20 -pthread -fsanitize=address,undefined \
    -fno-omit-frame-pointer \
    "$repo_dir/tools/exact_counts_49.cpp" \
    -o "$build_dir/exact_counts_49_san"
  "$build_dir/exact_counts_49_san" 8 \
    >"$results_dir/exact_counts_49_sanitizer.stdout" \
    2>"$results_dir/exact_counts_49_sanitizer.stderr"
  python3 "$repo_dir/tools/check_majorization.py" \
    <"$results_dir/exact_counts_49_sanitizer.stdout" \
    >"$results_dir/check_majorization_sanitizer.stdout"
fi

printf '%s\n' "All requested certificate and checker runs passed."


==> anc/supplement/results/check_majorization.stdout <==
PASS through n=49; closest full proper partial sum: n=4 k=1 rho=2 slack=0; closest composite stripped partial sum: n=4 k=1 rho=2 slack=2; closest relative composite stripped partial sum: n=39 k=1 rho=1 slack=2043072801000/5342931457063200


==> anc/supplement/results/check_majorization_sanitizer.stdout <==
PASS through n=49; closest full proper partial sum: n=4 k=1 rho=2 slack=0; closest composite stripped partial sum: n=4 k=1 rho=2 slack=2; closest relative composite stripped partial sum: n=39 k=1 rho=1 slack=2043072801000/5342931457063200


==> anc/supplement/results/checker_tests.stdout <==
...........
----------------------------------------------------------------------
Ran 11 tests in 0.001s

OK


==> anc/supplement/results/exact_counts_49.stderr <==
threads=8 seconds=34.8573 all_ok=1


==> anc/supplement/results/exact_counts_49.stdout <==
n=1 L=1 phi=1 maxint=0 argmax=-1 sumok=1 sym=1 endpoints=1 conjecture=1 vec=1
n=2 L=2 phi=1 maxint=0 argmax=-1 sumok=1 sym=1 endpoints=1 conjecture=1 vec=1,1
n=3 L=6 phi=2 maxint=2 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=2,2,2
n=4 L=12 phi=4 maxint=2 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=4,2,2,4
n=5 L=60 phi=16 maxint=10 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=16,10,8,10,16
n=6 L=60 phi=16 maxint=8 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=16,8,6,6,8,16
n=7 L=420 phi=96 maxint=56 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=96,56,40,36,40,56,96
n=8 L=840 phi=192 maxint=99 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=192,99,73,56,56,73,99,192
n=9 L=2520 phi=576 maxint=255 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=576,255,188,165,152,165,188,255,576
n=10 L=2520 phi=576 maxint=240 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=576,240,176,150,118,118,150,176,240,576
n=11 L=27720 phi=5760 maxint=2736 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=5760,2736,1888,1578,1308,1180,1308,1578,1888,2736,5760
n=12 L=27720 phi=5760 maxint=2538 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=5760,2538,1678,1135,1413,1336,1336,1413,1135,1678,2538,5760
n=13 L=360360 phi=69120 maxint=33678 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=69120,33678,21856,15249,15844,16417,16032,16417,15844,15249,21856,33678,69120
n=14 L=360360 phi=69120 maxint=31926 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=69120,31926,21460,14208,14365,14470,14631,14631,14470,14365,14208,21460,31926,69120
n=15 L=360360 phi=69120 maxint=30996 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=69120,30996,18938,14961,13538,13232,12418,13954,12418,13232,13538,14961,18938,30996,69120
n=16 L=720720 phi=138240 maxint=60282 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=138240,60282,37065,26128,26807,24030,22888,24920,24920,22888,24030,26807,26128,37065,60282,138240
n=17 L=12252240 phi=2211840 maxint=1042470 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=2211840,1042470,639474,450859,426196,398365,373060,384496,398720,384496,373060,398365,426196,450859,639474,1042470,2211840
n=18 L=12252240 phi=2211840 maxint=993780 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=2211840,993780,630528,419420,415903,384695,381500,356722,331732,331732,356722,381500,384695,415903,419420,630528,993780,2211840
n=19 L=232792560 phi=39813120 maxint=19106100 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=39813120,19106100,12076008,8182884,7500322,7080550,6886170,6594442,6171096,5971176,6171096,6594442,6886170,7080550,7500322,8182884,12076008,19106100,39813120
n=20 L=232792560 phi=39813120 maxint=18343845 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=39813120,18343845,12092097,7797117,7596033,6288218,6589338,6402630,5900338,5573544,5573544,5900338,6402630,6589338,6288218,7596033,7797117,12092097,18343845,39813120
n=21 L=232792560 phi=39813120 maxint=18068325 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=39813120,18068325,10976200,8292278,7197448,6134656,5909888,5934110,5702265,5631528,5472924,5631528,5702265,5934110,5909888,6134656,7197448,8292278,10976200,18068325,39813120
n=22 L=232792560 phi=39813120 maxint=17581806 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=39813120,17581806,10606015,7975408,7101850,5923201,5752509,5544493,5592028,5318510,5187340,5187340,5318510,5592028,5544493,5752509,5923201,7101850,7975408,10606015,17581806,39813120
n=23 L=5354228880 phi=875888640 maxint=409031046 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=875888640,409031046,247283912,183350797,159734932,136203667,127579350,123434958,122644336,119468882,115433180,114121480,115433180,119468882,122644336,123434958,127579350,136203667,159734932,183350797,247283912,409031046,875888640
n=24 L=5354228880 phi=875888640 maxint=397029276 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=875888640,397029276,240179282,170711235,161898430,130918774,128442033,118911296,119287376,107600703,113364257,112883138,112883138,113364257,107600703,119287376,118911296,128442033,130918774,161898430,170711235,240179282,397029276,875888640
n=25 L=26771144400 phi=4379443200 maxint=1913189922 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=4379443200,1913189922,1157780870,845627452,770594441,654408108,624904852,596652135,565969630,530563209,524801592,544711920,553849738,544711920,524801592,530563209,565969630,596652135,624904852,654408108,770594441,845627452,1157780870,1913189922,4379443200
n=26 L=26771144400 phi=4379443200 maxint=1875918366 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=4379443200,1875918366,1116370906,818109223,763956670,631306404,616773099,569572971,558911082,512411525,508345988,511879477,522573289,522573289,511879477,508345988,512411525,558911082,569572971,616773099,631306404,763956670,818109223,1116370906,1875918366,4379443200
n=27 L=80313433200 phi=13138329600 maxint=5588456058 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=13138329600,5588456058,3066483416,2539931699,2196968933,1842547787,1760574591,1698327888,1600554709,1502519747,1471421554,1486718815,1488027433,1551708740,1488027433,1486718815,1471421554,1502519747,1600554709,1698327888,1760574591,1842547787,2196968933,2539931699,3066483416,5588456058,13138329600
n=28 L=80313433200 phi=13138329600 maxint=5520108438 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=13138329600,5520108438,3056508284,2354676843,2237674019,1796704600,1713624685,1531917012,1620905686,1470975579,1450697706,1428319057,1418593937,1417681154,1417681154,1418593937,1428319057,1450697706,1470975579,1620905686,1531917012,1713624685,1796704600,2237674019,2354676843,3056508284,5520108438,13138329600
n=29 L=2329089562800 phi=367873228800 maxint=162181257426 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=367873228800,162181257426,90509432260,68036445927,63122883828,52512575895,48479970670,44165630047,44673449816,42536687175,40822314498,40239098735,39837331676,39706938491,39695072312,39706938491,39837331676,40239098735,40822314498,42536687175,44673449816,44165630047,48479970670,52512575895,63122883828,68036445927,90509432260,162181257426,367873228800
n=30 L=2329089562800 phi=367873228800 maxint=158575487346 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=367873228800,158575487346,89405457740,65262235367,62596086468,46476242963,50443979962,44325390600,40037372143,38107231124,42422561283,40480280450,40828972655,40140304229,37569950270,37569950270,40140304229,40828972655,40480280450,42422561283,38107231124,40037372143,44325390600,50443979962,46476242963,62596086468,65262235367,89405457740,158575487346,367873228800
n=31 L=72201776446800 phi=11036196864000 maxint=4966562361834 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=11036196864000,4966562361834,2820503791412,2030296728129,1888547189636,1474886506415,1489512976866,1372591843534,1235425311946,1160588202891,1229523536900,1235773502663,1220684873190,1213161816408,1163083463526,1127098508100,1163083463526,1213161816408,1220684873190,1235773502663,1229523536900,1160588202891,1235425311946,1372591843534,1489512976866,1474886506415,1888547189636,2030296728129,2820503791412,4966562361834,11036196864000
n=32 L=144403552893600 phi=22072393728000 maxint=9787998264993 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=22072393728000,9787998264993,5641319175579,3840000993292,3779339573138,2898423726005,2892827860255,2612409362325,2525208136495,2253835337118,2361251973766,2360309337112,2396624858712,2319737903933,2239639193085,2220457022992,2220457022992,2239639193085,2319737903933,2396624858712,2360309337112,2361251973766,2253835337118,2525208136495,2612409362325,2892827860255,2898423726005,3779339573138,3840000993292,5641319175579,9787998264993,22072393728000
n=33 L=144403552893600 phi=22072393728000 maxint=9706479035553 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=22072393728000,9706479035553,5319248981732,3966182231381,3669215801590,2867053496874,2785241612302,2599467136459,2437374116462,2235013243971,2269638779912,2249661413958,2274295147949,2298942196714,2198101517983,2170950316861,2165035378198,2170950316861,2198101517983,2298942196714,2274295147949,2249661413958,2269638779912,2235013243971,2437374116462,2599467136459,2785241612302,2867053496874,3669215801590,3966182231381,5319248981732,9706479035553,22072393728000
n=34 L=144403552893600 phi=22072393728000 maxint=9561966880392 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=22072393728000,9561966880392,5166611995163,3881007914713,3640330645954,2816574803194,2755272858860,2507843345406,2442658970328,2179910501322,2220918383868,2164964900011,2211252222226,2202684837771,2179095593452,2104174892165,2094113973975,2094113973975,2104174892165,2179095593452,2202684837771,2211252222226,2164964900011,2220918383868,2179910501322,2442658970328,2507843345406,2755272858860,2816574803194,3640330645954,3881007914713,5166611995163,9561966880392,22072393728000
n=35 L=144403552893600 phi=22072393728000 maxint=9500717373480 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=22072393728000,9500717373480,4947144326646,3814954522972,3509545317192,2843555961689,2719431451598,2453625907241,2413169488573,2179822922957,2103199915535,2121674944738,2150829732306,2131683664230,2083122794476,2034987912466,2070658650853,2102515663696,2070658650853,2034987912466,2083122794476,2131683664230,2150829732306,2121674944738,2103199915535,2179822922957,2413169488573,2453625907241,2719431451598,2843555961689,3509545317192,3814954522972,4947144326646,9500717373480,22072393728000
n=36 L=144403552893600 phi=22072393728000 maxint=9394967612880 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=22072393728000,9394967612880,4862549301166,3659269333810,3516821040644,2682792157334,2731135034067,2389143300757,2375230314571,2151798547619,2096725780029,2073801866775,2137958102149,2041826540229,1950590002985,1922211671819,2048806620207,2093755491759,2093755491759,2048806620207,1922211671819,1950590002985,2041826540229,2137958102149,2073801866775,2096725780029,2151798547619,2375230314571,2389143300757,2731135034067,2682792157334,3516821040644,3659269333810,4862549301166,9394967612880,22072393728000
n=37 L=5342931457063200 phi=794606174208000 maxint=350896260178800 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=794606174208000,350896260178800,184116611465404,135343535919228,127175350635848,100750662080574,98030803966014,88403100960422,85619595214044,79475633616852,76032855756944,74909030249694,76196616852876,74755465753204,71498551628876,69625295152974,71731519153244,74611066886940,75375197703324,74611066886940,71731519153244,69625295152974,71498551628876,74755465753204,76196616852876,74909030249694,76032855756944,79475633616852,85619595214044,88403100960422,98030803966014,100750662080574,127175350635848,135343535919228,184116611465404,350896260178800,794606174208000
n=38 L=5342931457063200 phi=794606174208000 maxint=346678038305550 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=794606174208000,346678038305550,178916037860614,132998977317573,126306164713611,98636565314969,97318819581843,86204692534792,85215869280382,77337503699907,75821521651745,72343358209840,74435678982086,72490016650572,71288166982358,67908745141630,69018056004302,71144646699171,72796695392655,72796695392655,71144646699171,69018056004302,67908745141630,71288166982358,72490016650572,74435678982086,72343358209840,75821521651745,77337503699907,85215869280382,86204692534792,97318819581843,98636565314969,126306164713611,132998977317573,178916037860614,346678038305550,794606174208000
n=39 L=5342931457063200 phi=794606174208000 maxint=344634965504550 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=794606174208000,344634965504550,169930639692292,136134780422628,123260879521721,97478126281313,94926904237752,85986094312886,82431847542768,76635499671230,74468309188774,71212787831385,71171773877849,70968075199925,68871981269665,66719102800469,66906412908938,68765877537078,70238398114401,72234196815952,70238398114401,68765877537078,66906412908938,66719102800469,68871981269665,70968075199925,71171773877849,71212787831385,74468309188774,76635499671230,82431847542768,85986094312886,94926904237752,97478126281313,123260879521721,136134780422628,169930639692292,344634965504550,794606174208000
n=40 L=5342931457063200 phi=794606174208000 maxint=341819789525550 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=794606174208000,341819789525550,169188878327092,130748436494108,123373796952913,95261202447389,94064765117459,82163442098510,82893980497115,72840174022373,74830692438125,69661213464300,70831135337364,68518088490207,66041270144648,62362113058620,66886167259764,66345749722142,68168004525117,70860654400804,70860654400804,68168004525117,66345749722142,66886167259764,62362113058620,66041270144648,68518088490207,70831135337364,69661213464300,74830692438125,72840174022373,82893980497115,82163442098510,94064765117459,95261202447389,123373796952913,130748436494108,169188878327092,341819789525550,794606174208000
n=41 L=219060189739591200 phi=31784246968320000 maxint=14125577965704450 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=31784246968320000,14125577965704450,7112816955480596,5345258785263272,4964450436281300,3951011070423180,3769769228677940,3369846945073043,3309914912695760,3004091219167598,2973322513367480,2843312807284075,2819206351017792,2770793148621321,2676326262623746,2549671878635220,2603061823172256,2663017087025254,2693919594551130,2783265828394107,2834426176032160,2783265828394107,2693919594551130,2663017087025254,2603061823172256,2549671878635220,2676326262623746,2770793148621321,2819206351017792,2843312807284075,2973322513367480,3004091219167598,3309914912695760,3369846945073043,3769769228677940,3951011070423180,4964450436281300,5345258785263272,7112816955480596,14125577965704450,31784246968320000
n=42 L=219060189739591200 phi=31784246968320000 maxint=13901342956051950 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=31784246968320000,13901342956051950,7114110007450856,5289105583645232,4969088849009900,3844026985062055,3792205071910535,3145770545603948,3227124840609689,2935431177007931,2979586113118433,2839729320653813,2798067535654256,2719217976573095,2618637923537890,2406630900820910,2564279249581136,2611943637273253,2681767373400763,2693709030738428,2614072823771527,2614072823771527,2693709030738428,2681767373400763,2611943637273253,2564279249581136,2406630900820910,2618637923537890,2719217976573095,2798067535654256,2839729320653813,2979586113118433,2935431177007931,3227124840609689,3145770545603948,3792205071910535,3844026985062055,4969088849009900,5289105583645232,7114110007450856,13901342956051950,31784246968320000
n=43 L=9419588158802421600 phi=1334938372669440000 maxint=601739308166449950 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=1334938372669440000,601739308166449950,312367086210138140,227617447784516616,209981798596957128,167074442692345535,159583544499151590,136647404599511925,134888408945561010,125913352406748924,124701067389869166,120807056184570966,118018777917473436,115232199284125083,111390913531084250,104258603175232920,105177354902244096,108891338174710637,111377402432536866,112908887801598341,111383782737742154,109791058598404134,111383782737742154,112908887801598341,111377402432536866,108891338174710637,105177354902244096,104258603175232920,111390913531084250,115232199284125083,118018777917473436,120807056184570966,124701067389869166,125913352406748924,134888408945561010,136647404599511925,159583544499151590,167074442692345535,209981798596957128,227617447784516616,312367086210138140,601739308166449950,1334938372669440000
n=44 L=9419588158802421600 phi=1334938372669440000 maxint=595290545748015075 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=1334938372669440000,595290545748015075,312909246957834065,219038446513074339,211103924263286391,165726475538021996,157593643978391571,132987606180438103,134341521492321292,123257806804628401,122835219759624929,114962495962822461,118339733405775397,112381576101468790,110484526232967541,103606918865707854,104153319392963984,104487311303939735,107206771770308644,109939827441783097,108399758560959782,105809030457437353,105809030457437353,108399758560959782,109939827441783097,107206771770308644,104487311303939735,104153319392963984,103606918865707854,110484526232967541,112381576101468790,118339733405775397,114962495962822461,122835219759624929,123257806804628401,134341521492321292,132987606180438103,157593643978391571,165726475538021996,211103924263286391,219038446513074339,312909246957834065,595290545748015075,1334938372669440000
n=45 L=9419588158802421600 phi=1334938372669440000 maxint=591666399467799075 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=1334938372669440000,591666399467799075,305673195607143840,220728635965401801,206334463607322284,161740614694195761,157795759220666101,134093935721990983,128673101667415377,119515307551914488,119418406224088744,115763088572573883,114274821317153472,112610406629546041,107357338837460503,102829425483676428,102539039636503993,102631918000885325,101289967382109139,106521496498340334,105545152040422454,105194062601140147,105318340008041254,105194062601140147,105545152040422454,106521496498340334,101289967382109139,102631918000885325,102539039636503993,102829425483676428,107357338837460503,112610406629546041,114274821317153472,115763088572573883,119418406224088744,119515307551914488,128673101667415377,134093935721990983,157795759220666101,161740614694195761,206334463607322284,220728635965401801,305673195607143840,591666399467799075,1334938372669440000
n=46 L=9419588158802421600 phi=1334938372669440000 maxint=585805838515334325 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=1334938372669440000,585805838515334325,298198673453460450,218031129878390167,205431859249884966,158962647582850331,156971522906922329,132200719175709392,128625366254121141,116711764511646876,118316761051041306,112863778511515997,113268304380717933,109462733355159575,107528298363226164,100979276881001991,101035787417009557,99649771651722255,99865176702656977,101650374096554752,103790627004595087,102805191817276441,102700103970972788,102700103970972788,102805191817276441,103790627004595087,101650374096554752,99865176702656977,99649771651722255,101035787417009557,100979276881001991,107528298363226164,109462733355159575,113268304380717933,112863778511515997,118316761051041306,116711764511646876,128625366254121141,132200719175709392,156971522906922329,158962647582850331,205431859249884966,218031129878390167,298198673453460450,585805838515334325,1334938372669440000
n=47 L=442720643463713815200 phi=61407165142794240000 maxint=27696201105859484625 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=61407165142794240000,27696201105859484625,14292353308982928450,10269934605131158531,9500262608008729240,7544627847146288401,7232636801773995146,6254628708201122591,5945369671062278494,5475963583218024681,5426521042953955776,5251716619464514261,5205487691082601686,5084758157669599104,4973383814595471298,4743282058759454181,4646742052606318566,4607451763989107864,4589920837405395946,4641998457957460867,4731563784050567302,4749732962528407852,4726516715283428614,4724204782664748248,4726516715283428614,4749732962528407852,4731563784050567302,4641998457957460867,4589920837405395946,4607451763989107864,4646742052606318566,4743282058759454181,4973383814595471298,5084758157669599104,5205487691082601686,5251716619464514261,5426521042953955776,5475963583218024681,5945369671062278494,6254628708201122591,7232636801773995146,7544627847146288401,9500262608008729240,10269934605131158531,14292353308982928450,27696201105859484625,61407165142794240000
n=48 L=442720643463713815200 phi=61407165142794240000 maxint=27401851223081283375 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=61407165142794240000,27401851223081283375,14158688590902893220,10139585856392788705,9531535585632742762,7259990762693039817,7258766115569653786,6078811603374987999,5946313755086218872,5447153103457377703,5428870958846168622,5172349640089069212,5189165096780306407,4907567940401233702,4703524670525965940,4428871891899441911,4681244946160671556,4494087056629630630,4632387738672178962,4569767860502310453,4590473464135929184,4558117071563519699,4635991099749153393,4738040556916101690,4738040556916101690,4635991099749153393,4558117071563519699,4590473464135929184,4569767860502310453,4632387738672178962,4494087056629630630,4681244946160671556,4428871891899441911,4703524670525965940,4907567940401233702,5189165096780306407,5172349640089069212,5428870958846168622,5447153103457377703,5946313755086218872,6078811603374987999,7258766115569653786,7259990762693039817,9531535585632742762,10139585856392788705,14158688590902893220,27401851223081283375,61407165142794240000
n=49 L=3099044504245996706400 phi=429850155999559680000 maxint=188365765874413577625 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=429850155999559680000,188365765874413577625,98392186198794795160,70541706510695308433,65099497392287467260,51076456877444044834,49518547970701964557,42580946025396795877,41064088130922999888,38074618343375945383,37350694416260075628,35902282879537892388,35533241573856066392,34129383551664948445,32357206398129804793,30958534056293288422,31772640137854585371,31453664480556544691,31479155219210249513,31419379772018702024,31305638824014405490,31168424460411401821,31478101777327790914,32402240250168616516,32495390004202803550,32402240250168616516,31478101777327790914,31168424460411401821,31305638824014405490,31419379772018702024,31479155219210249513,31453664480556544691,31772640137854585371,30958534056293288422,32357206398129804793,34129383551664948445,35533241573856066392,35902282879537892388,37350694416260075628,38074618343375945383,41064088130922999888,42580946025396795877,49518547970701964557,51076456877444044834,65099497392287467260,70541706510695308433,98392186198794795160,188365765874413577625,429850155999559680000


==> anc/supplement/results/exact_counts_49_sanitizer.stderr <==
threads=8 seconds=63.3556 all_ok=1


==> anc/supplement/results/exact_counts_49_sanitizer.stdout <==
n=1 L=1 phi=1 maxint=0 argmax=-1 sumok=1 sym=1 endpoints=1 conjecture=1 vec=1
n=2 L=2 phi=1 maxint=0 argmax=-1 sumok=1 sym=1 endpoints=1 conjecture=1 vec=1,1
n=3 L=6 phi=2 maxint=2 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=2,2,2
n=4 L=12 phi=4 maxint=2 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=4,2,2,4
n=5 L=60 phi=16 maxint=10 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=16,10,8,10,16
n=6 L=60 phi=16 maxint=8 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=16,8,6,6,8,16
n=7 L=420 phi=96 maxint=56 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=96,56,40,36,40,56,96
n=8 L=840 phi=192 maxint=99 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=192,99,73,56,56,73,99,192
n=9 L=2520 phi=576 maxint=255 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=576,255,188,165,152,165,188,255,576
n=10 L=2520 phi=576 maxint=240 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=576,240,176,150,118,118,150,176,240,576
n=11 L=27720 phi=5760 maxint=2736 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=5760,2736,1888,1578,1308,1180,1308,1578,1888,2736,5760
n=12 L=27720 phi=5760 maxint=2538 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=5760,2538,1678,1135,1413,1336,1336,1413,1135,1678,2538,5760
n=13 L=360360 phi=69120 maxint=33678 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=69120,33678,21856,15249,15844,16417,16032,16417,15844,15249,21856,33678,69120
n=14 L=360360 phi=69120 maxint=31926 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=69120,31926,21460,14208,14365,14470,14631,14631,14470,14365,14208,21460,31926,69120
n=15 L=360360 phi=69120 maxint=30996 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=69120,30996,18938,14961,13538,13232,12418,13954,12418,13232,13538,14961,18938,30996,69120
n=16 L=720720 phi=138240 maxint=60282 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=138240,60282,37065,26128,26807,24030,22888,24920,24920,22888,24030,26807,26128,37065,60282,138240
n=17 L=12252240 phi=2211840 maxint=1042470 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=2211840,1042470,639474,450859,426196,398365,373060,384496,398720,384496,373060,398365,426196,450859,639474,1042470,2211840
n=18 L=12252240 phi=2211840 maxint=993780 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=2211840,993780,630528,419420,415903,384695,381500,356722,331732,331732,356722,381500,384695,415903,419420,630528,993780,2211840
n=19 L=232792560 phi=39813120 maxint=19106100 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=39813120,19106100,12076008,8182884,7500322,7080550,6886170,6594442,6171096,5971176,6171096,6594442,6886170,7080550,7500322,8182884,12076008,19106100,39813120
n=20 L=232792560 phi=39813120 maxint=18343845 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=39813120,18343845,12092097,7797117,7596033,6288218,6589338,6402630,5900338,5573544,5573544,5900338,6402630,6589338,6288218,7596033,7797117,12092097,18343845,39813120
n=21 L=232792560 phi=39813120 maxint=18068325 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=39813120,18068325,10976200,8292278,7197448,6134656,5909888,5934110,5702265,5631528,5472924,5631528,5702265,5934110,5909888,6134656,7197448,8292278,10976200,18068325,39813120
n=22 L=232792560 phi=39813120 maxint=17581806 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=39813120,17581806,10606015,7975408,7101850,5923201,5752509,5544493,5592028,5318510,5187340,5187340,5318510,5592028,5544493,5752509,5923201,7101850,7975408,10606015,17581806,39813120
n=23 L=5354228880 phi=875888640 maxint=409031046 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=875888640,409031046,247283912,183350797,159734932,136203667,127579350,123434958,122644336,119468882,115433180,114121480,115433180,119468882,122644336,123434958,127579350,136203667,159734932,183350797,247283912,409031046,875888640
n=24 L=5354228880 phi=875888640 maxint=397029276 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=875888640,397029276,240179282,170711235,161898430,130918774,128442033,118911296,119287376,107600703,113364257,112883138,112883138,113364257,107600703,119287376,118911296,128442033,130918774,161898430,170711235,240179282,397029276,875888640
n=25 L=26771144400 phi=4379443200 maxint=1913189922 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=4379443200,1913189922,1157780870,845627452,770594441,654408108,624904852,596652135,565969630,530563209,524801592,544711920,553849738,544711920,524801592,530563209,565969630,596652135,624904852,654408108,770594441,845627452,1157780870,1913189922,4379443200
n=26 L=26771144400 phi=4379443200 maxint=1875918366 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=4379443200,1875918366,1116370906,818109223,763956670,631306404,616773099,569572971,558911082,512411525,508345988,511879477,522573289,522573289,511879477,508345988,512411525,558911082,569572971,616773099,631306404,763956670,818109223,1116370906,1875918366,4379443200
n=27 L=80313433200 phi=13138329600 maxint=5588456058 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=13138329600,5588456058,3066483416,2539931699,2196968933,1842547787,1760574591,1698327888,1600554709,1502519747,1471421554,1486718815,1488027433,1551708740,1488027433,1486718815,1471421554,1502519747,1600554709,1698327888,1760574591,1842547787,2196968933,2539931699,3066483416,5588456058,13138329600
n=28 L=80313433200 phi=13138329600 maxint=5520108438 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=13138329600,5520108438,3056508284,2354676843,2237674019,1796704600,1713624685,1531917012,1620905686,1470975579,1450697706,1428319057,1418593937,1417681154,1417681154,1418593937,1428319057,1450697706,1470975579,1620905686,1531917012,1713624685,1796704600,2237674019,2354676843,3056508284,5520108438,13138329600
n=29 L=2329089562800 phi=367873228800 maxint=162181257426 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=367873228800,162181257426,90509432260,68036445927,63122883828,52512575895,48479970670,44165630047,44673449816,42536687175,40822314498,40239098735,39837331676,39706938491,39695072312,39706938491,39837331676,40239098735,40822314498,42536687175,44673449816,44165630047,48479970670,52512575895,63122883828,68036445927,90509432260,162181257426,367873228800
n=30 L=2329089562800 phi=367873228800 maxint=158575487346 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=367873228800,158575487346,89405457740,65262235367,62596086468,46476242963,50443979962,44325390600,40037372143,38107231124,42422561283,40480280450,40828972655,40140304229,37569950270,37569950270,40140304229,40828972655,40480280450,42422561283,38107231124,40037372143,44325390600,50443979962,46476242963,62596086468,65262235367,89405457740,158575487346,367873228800
n=31 L=72201776446800 phi=11036196864000 maxint=4966562361834 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=11036196864000,4966562361834,2820503791412,2030296728129,1888547189636,1474886506415,1489512976866,1372591843534,1235425311946,1160588202891,1229523536900,1235773502663,1220684873190,1213161816408,1163083463526,1127098508100,1163083463526,1213161816408,1220684873190,1235773502663,1229523536900,1160588202891,1235425311946,1372591843534,1489512976866,1474886506415,1888547189636,2030296728129,2820503791412,4966562361834,11036196864000
n=32 L=144403552893600 phi=22072393728000 maxint=9787998264993 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=22072393728000,9787998264993,5641319175579,3840000993292,3779339573138,2898423726005,2892827860255,2612409362325,2525208136495,2253835337118,2361251973766,2360309337112,2396624858712,2319737903933,2239639193085,2220457022992,2220457022992,2239639193085,2319737903933,2396624858712,2360309337112,2361251973766,2253835337118,2525208136495,2612409362325,2892827860255,2898423726005,3779339573138,3840000993292,5641319175579,9787998264993,22072393728000
n=33 L=144403552893600 phi=22072393728000 maxint=9706479035553 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=22072393728000,9706479035553,5319248981732,3966182231381,3669215801590,2867053496874,2785241612302,2599467136459,2437374116462,2235013243971,2269638779912,2249661413958,2274295147949,2298942196714,2198101517983,2170950316861,2165035378198,2170950316861,2198101517983,2298942196714,2274295147949,2249661413958,2269638779912,2235013243971,2437374116462,2599467136459,2785241612302,2867053496874,3669215801590,3966182231381,5319248981732,9706479035553,22072393728000
n=34 L=144403552893600 phi=22072393728000 maxint=9561966880392 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=22072393728000,9561966880392,5166611995163,3881007914713,3640330645954,2816574803194,2755272858860,2507843345406,2442658970328,2179910501322,2220918383868,2164964900011,2211252222226,2202684837771,2179095593452,2104174892165,2094113973975,2094113973975,2104174892165,2179095593452,2202684837771,2211252222226,2164964900011,2220918383868,2179910501322,2442658970328,2507843345406,2755272858860,2816574803194,3640330645954,3881007914713,5166611995163,9561966880392,22072393728000
n=35 L=144403552893600 phi=22072393728000 maxint=9500717373480 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=22072393728000,9500717373480,4947144326646,3814954522972,3509545317192,2843555961689,2719431451598,2453625907241,2413169488573,2179822922957,2103199915535,2121674944738,2150829732306,2131683664230,2083122794476,2034987912466,2070658650853,2102515663696,2070658650853,2034987912466,2083122794476,2131683664230,2150829732306,2121674944738,2103199915535,2179822922957,2413169488573,2453625907241,2719431451598,2843555961689,3509545317192,3814954522972,4947144326646,9500717373480,22072393728000
n=36 L=144403552893600 phi=22072393728000 maxint=9394967612880 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=22072393728000,9394967612880,4862549301166,3659269333810,3516821040644,2682792157334,2731135034067,2389143300757,2375230314571,2151798547619,2096725780029,2073801866775,2137958102149,2041826540229,1950590002985,1922211671819,2048806620207,2093755491759,2093755491759,2048806620207,1922211671819,1950590002985,2041826540229,2137958102149,2073801866775,2096725780029,2151798547619,2375230314571,2389143300757,2731135034067,2682792157334,3516821040644,3659269333810,4862549301166,9394967612880,22072393728000
n=37 L=5342931457063200 phi=794606174208000 maxint=350896260178800 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=794606174208000,350896260178800,184116611465404,135343535919228,127175350635848,100750662080574,98030803966014,88403100960422,85619595214044,79475633616852,76032855756944,74909030249694,76196616852876,74755465753204,71498551628876,69625295152974,71731519153244,74611066886940,75375197703324,74611066886940,71731519153244,69625295152974,71498551628876,74755465753204,76196616852876,74909030249694,76032855756944,79475633616852,85619595214044,88403100960422,98030803966014,100750662080574,127175350635848,135343535919228,184116611465404,350896260178800,794606174208000
n=38 L=5342931457063200 phi=794606174208000 maxint=346678038305550 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=794606174208000,346678038305550,178916037860614,132998977317573,126306164713611,98636565314969,97318819581843,86204692534792,85215869280382,77337503699907,75821521651745,72343358209840,74435678982086,72490016650572,71288166982358,67908745141630,69018056004302,71144646699171,72796695392655,72796695392655,71144646699171,69018056004302,67908745141630,71288166982358,72490016650572,74435678982086,72343358209840,75821521651745,77337503699907,85215869280382,86204692534792,97318819581843,98636565314969,126306164713611,132998977317573,178916037860614,346678038305550,794606174208000
n=39 L=5342931457063200 phi=794606174208000 maxint=344634965504550 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=794606174208000,344634965504550,169930639692292,136134780422628,123260879521721,97478126281313,94926904237752,85986094312886,82431847542768,76635499671230,74468309188774,71212787831385,71171773877849,70968075199925,68871981269665,66719102800469,66906412908938,68765877537078,70238398114401,72234196815952,70238398114401,68765877537078,66906412908938,66719102800469,68871981269665,70968075199925,71171773877849,71212787831385,74468309188774,76635499671230,82431847542768,85986094312886,94926904237752,97478126281313,123260879521721,136134780422628,169930639692292,344634965504550,794606174208000
n=40 L=5342931457063200 phi=794606174208000 maxint=341819789525550 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=794606174208000,341819789525550,169188878327092,130748436494108,123373796952913,95261202447389,94064765117459,82163442098510,82893980497115,72840174022373,74830692438125,69661213464300,70831135337364,68518088490207,66041270144648,62362113058620,66886167259764,66345749722142,68168004525117,70860654400804,70860654400804,68168004525117,66345749722142,66886167259764,62362113058620,66041270144648,68518088490207,70831135337364,69661213464300,74830692438125,72840174022373,82893980497115,82163442098510,94064765117459,95261202447389,123373796952913,130748436494108,169188878327092,341819789525550,794606174208000
n=41 L=219060189739591200 phi=31784246968320000 maxint=14125577965704450 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=31784246968320000,14125577965704450,7112816955480596,5345258785263272,4964450436281300,3951011070423180,3769769228677940,3369846945073043,3309914912695760,3004091219167598,2973322513367480,2843312807284075,2819206351017792,2770793148621321,2676326262623746,2549671878635220,2603061823172256,2663017087025254,2693919594551130,2783265828394107,2834426176032160,2783265828394107,2693919594551130,2663017087025254,2603061823172256,2549671878635220,2676326262623746,2770793148621321,2819206351017792,2843312807284075,2973322513367480,3004091219167598,3309914912695760,3369846945073043,3769769228677940,3951011070423180,4964450436281300,5345258785263272,7112816955480596,14125577965704450,31784246968320000
n=42 L=219060189739591200 phi=31784246968320000 maxint=13901342956051950 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=31784246968320000,13901342956051950,7114110007450856,5289105583645232,4969088849009900,3844026985062055,3792205071910535,3145770545603948,3227124840609689,2935431177007931,2979586113118433,2839729320653813,2798067535654256,2719217976573095,2618637923537890,2406630900820910,2564279249581136,2611943637273253,2681767373400763,2693709030738428,2614072823771527,2614072823771527,2693709030738428,2681767373400763,2611943637273253,2564279249581136,2406630900820910,2618637923537890,2719217976573095,2798067535654256,2839729320653813,2979586113118433,2935431177007931,3227124840609689,3145770545603948,3792205071910535,3844026985062055,4969088849009900,5289105583645232,7114110007450856,13901342956051950,31784246968320000
n=43 L=9419588158802421600 phi=1334938372669440000 maxint=601739308166449950 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=1334938372669440000,601739308166449950,312367086210138140,227617447784516616,209981798596957128,167074442692345535,159583544499151590,136647404599511925,134888408945561010,125913352406748924,124701067389869166,120807056184570966,118018777917473436,115232199284125083,111390913531084250,104258603175232920,105177354902244096,108891338174710637,111377402432536866,112908887801598341,111383782737742154,109791058598404134,111383782737742154,112908887801598341,111377402432536866,108891338174710637,105177354902244096,104258603175232920,111390913531084250,115232199284125083,118018777917473436,120807056184570966,124701067389869166,125913352406748924,134888408945561010,136647404599511925,159583544499151590,167074442692345535,209981798596957128,227617447784516616,312367086210138140,601739308166449950,1334938372669440000
n=44 L=9419588158802421600 phi=1334938372669440000 maxint=595290545748015075 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=1334938372669440000,595290545748015075,312909246957834065,219038446513074339,211103924263286391,165726475538021996,157593643978391571,132987606180438103,134341521492321292,123257806804628401,122835219759624929,114962495962822461,118339733405775397,112381576101468790,110484526232967541,103606918865707854,104153319392963984,104487311303939735,107206771770308644,109939827441783097,108399758560959782,105809030457437353,105809030457437353,108399758560959782,109939827441783097,107206771770308644,104487311303939735,104153319392963984,103606918865707854,110484526232967541,112381576101468790,118339733405775397,114962495962822461,122835219759624929,123257806804628401,134341521492321292,132987606180438103,157593643978391571,165726475538021996,211103924263286391,219038446513074339,312909246957834065,595290545748015075,1334938372669440000
n=45 L=9419588158802421600 phi=1334938372669440000 maxint=591666399467799075 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=1334938372669440000,591666399467799075,305673195607143840,220728635965401801,206334463607322284,161740614694195761,157795759220666101,134093935721990983,128673101667415377,119515307551914488,119418406224088744,115763088572573883,114274821317153472,112610406629546041,107357338837460503,102829425483676428,102539039636503993,102631918000885325,101289967382109139,106521496498340334,105545152040422454,105194062601140147,105318340008041254,105194062601140147,105545152040422454,106521496498340334,101289967382109139,102631918000885325,102539039636503993,102829425483676428,107357338837460503,112610406629546041,114274821317153472,115763088572573883,119418406224088744,119515307551914488,128673101667415377,134093935721990983,157795759220666101,161740614694195761,206334463607322284,220728635965401801,305673195607143840,591666399467799075,1334938372669440000
n=46 L=9419588158802421600 phi=1334938372669440000 maxint=585805838515334325 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=1334938372669440000,585805838515334325,298198673453460450,218031129878390167,205431859249884966,158962647582850331,156971522906922329,132200719175709392,128625366254121141,116711764511646876,118316761051041306,112863778511515997,113268304380717933,109462733355159575,107528298363226164,100979276881001991,101035787417009557,99649771651722255,99865176702656977,101650374096554752,103790627004595087,102805191817276441,102700103970972788,102700103970972788,102805191817276441,103790627004595087,101650374096554752,99865176702656977,99649771651722255,101035787417009557,100979276881001991,107528298363226164,109462733355159575,113268304380717933,112863778511515997,118316761051041306,116711764511646876,128625366254121141,132200719175709392,156971522906922329,158962647582850331,205431859249884966,218031129878390167,298198673453460450,585805838515334325,1334938372669440000
n=47 L=442720643463713815200 phi=61407165142794240000 maxint=27696201105859484625 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=61407165142794240000,27696201105859484625,14292353308982928450,10269934605131158531,9500262608008729240,7544627847146288401,7232636801773995146,6254628708201122591,5945369671062278494,5475963583218024681,5426521042953955776,5251716619464514261,5205487691082601686,5084758157669599104,4973383814595471298,4743282058759454181,4646742052606318566,4607451763989107864,4589920837405395946,4641998457957460867,4731563784050567302,4749732962528407852,4726516715283428614,4724204782664748248,4726516715283428614,4749732962528407852,4731563784050567302,4641998457957460867,4589920837405395946,4607451763989107864,4646742052606318566,4743282058759454181,4973383814595471298,5084758157669599104,5205487691082601686,5251716619464514261,5426521042953955776,5475963583218024681,5945369671062278494,6254628708201122591,7232636801773995146,7544627847146288401,9500262608008729240,10269934605131158531,14292353308982928450,27696201105859484625,61407165142794240000
n=48 L=442720643463713815200 phi=61407165142794240000 maxint=27401851223081283375 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=61407165142794240000,27401851223081283375,14158688590902893220,10139585856392788705,9531535585632742762,7259990762693039817,7258766115569653786,6078811603374987999,5946313755086218872,5447153103457377703,5428870958846168622,5172349640089069212,5189165096780306407,4907567940401233702,4703524670525965940,4428871891899441911,4681244946160671556,4494087056629630630,4632387738672178962,4569767860502310453,4590473464135929184,4558117071563519699,4635991099749153393,4738040556916101690,4738040556916101690,4635991099749153393,4558117071563519699,4590473464135929184,4569767860502310453,4632387738672178962,4494087056629630630,4681244946160671556,4428871891899441911,4703524670525965940,4907567940401233702,5189165096780306407,5172349640089069212,5428870958846168622,5447153103457377703,5946313755086218872,6078811603374987999,7258766115569653786,7259990762693039817,9531535585632742762,10139585856392788705,14158688590902893220,27401851223081283375,61407165142794240000
n=49 L=3099044504245996706400 phi=429850155999559680000 maxint=188365765874413577625 argmax=2 sumok=1 sym=1 endpoints=1 conjecture=1 vec=429850155999559680000,188365765874413577625,98392186198794795160,70541706510695308433,65099497392287467260,51076456877444044834,49518547970701964557,42580946025396795877,41064088130922999888,38074618343375945383,37350694416260075628,35902282879537892388,35533241573856066392,34129383551664948445,32357206398129804793,30958534056293288422,31772640137854585371,31453664480556544691,31479155219210249513,31419379772018702024,31305638824014405490,31168424460411401821,31478101777327790914,32402240250168616516,32495390004202803550,32402240250168616516,31478101777327790914,31168424460411401821,31305638824014405490,31419379772018702024,31479155219210249513,31453664480556544691,31772640137854585371,30958534056293288422,32357206398129804793,34129383551664948445,35533241573856066392,35902282879537892388,37350694416260075628,38074618343375945383,41064088130922999888,42580946025396795877,49518547970701964557,51076456877444044834,65099497392287467260,70541706510695308433,98392186198794795160,188365765874413577625,429850155999559680000


==> anc/supplement/results/full_range_certificate.stdout <==
bridge_failures=117 last_bridge_failure=228 failures_at_or_after_229=0
small_unresolved=0 max_completion_q=3764 at_n=193


==> anc/supplement/results/full_range_certificate_sanitizer.stdout <==
bridge_failures=117 last_bridge_failure=228 failures_at_or_after_229=0
small_unresolved=0 max_completion_q=3764 at_n=193


==> anc/tools/check_majorization.py <==
#!/usr/bin/env python3
"""Check transition majorization from exact_counts_49.cpp output.

For composite transitions this also checks the sharper endpoint-stripped
statement.  The two endpoint masses account for the first two equalities in
the full-vector majorization; after deleting them, every proper inequality is
required to be strict.
"""

import re
import sys
from dataclasses import dataclass
from math import lcm
from typing import Iterable


MAX_N = 49
LINE = re.compile(
    r"^n=(?P<n>\d+) "
    r"L=(?P<period>\d+) "
    r"phi=(?P<phi>\d+) "
    r"maxint=(?P<maxint>\d+) "
    r"argmax=(?P<argmax>-?\d+) "
    r"sumok=(?P<sumok>[01]) "
    r"sym=(?P<sym>[01]) "
    r"endpoints=(?P<endpoints>[01]) "
    r"conjecture=(?P<conjecture>[01]) "
    r"vec=(?P<vector>\d+(?:,\d+)*)$"
)


class InputError(ValueError):
    """The generator output is incomplete or internally inconsistent."""


@dataclass(frozen=True)
class FrequencyRow:
    n: int
    period: int
    vector: list[int]


def euler_phi(value: int) -> int:
    """Return Euler's totient, including phi(1)=1."""

    result = value
    remaining = value
    factor = 2
    while factor * factor <= remaining:
        if remaining % factor == 0:
            while remaining % factor == 0:
                remaining //= factor
            result -= result // factor
        factor += 1
    if remaining > 1:
        result -= result // remaining
    return result


def read_rows(
    lines: Iterable[str], expected_last_n: int = MAX_N
) -> list[FrequencyRow]:
    """Parse and validate a complete exact_counts_49.cpp stdout stream."""

    rows = []
    expected_n = 1
    expected_period = 1

    for line_number, raw in enumerate(lines, 1):
        text = raw.strip()
        match = LINE.fullmatch(text)
        if match is None:
            raise InputError(f"line {line_number} is not a valid frequency row: {text!r}")

        n = int(match.group("n"))
        if n != expected_n:
            raise InputError(
                f"line {line_number} has n={n}; expected consecutive n={expected_n}"
            )

        period = int(match.group("period"))
        expected_period = lcm(expected_period, n)
        if period != expected_period:
            raise InputError(
                f"line {line_number} (n={n}) has L={period}; "
                f"expected L_n={expected_period}"
            )

        vector = [int(value) for value in match.group("vector").split(",")]
        if len(vector) != n:
            raise InputError(
                f"line {line_number} (n={n}) has len(vec)={len(vector)}; expected {n}"
            )
        total = sum(vector)
        if total != period:
            raise InputError(
                f"line {line_number} (n={n}) has total mass {total}; "
                f"expected L_n={period}"
            )

        reported_phi = int(match.group("phi"))
        expected_phi = euler_phi(period)
        if reported_phi != expected_phi:
            raise InputError(
                f"line {line_number} (n={n}) has phi={reported_phi}; "
                f"expected phi(L_n)={expected_phi}"
            )

        internal = vector[1:-1]
        if internal:
            expected_maxint = max(internal)
            expected_argmax = next(
                j for j in range(2, n) if vector[j - 1] == expected_maxint
            )
        else:
            expected_maxint = 0
            expected_argmax = -1
        reported_maxint = int(match.group("maxint"))
        reported_argmax = int(match.group("argmax"))
        if (reported_maxint, reported_argmax) != (
            expected_maxint,
            expected_argmax,
        ):
            raise InputError(
                f"line {line_number} (n={n}) reports "
                f"maxint={reported_maxint}, argmax={reported_argmax}; "
                f"expected {expected_maxint}, {expected_argmax}"
            )

        symmetry = vector == vector[::-1]
        endpoints = vector[0] == expected_phi and vector[-1] == expected_phi
        conjecture = n < 4 or expected_maxint < expected_phi
        expected_flags = {
            "sumok": True,
            "sym": symmetry,
            "endpoints": endpoints,
            "conjecture": conjecture,
        }
        for field, expected in expected_flags.items():
            reported = match.group(field) == "1"
            if reported != expected:
                raise InputError(
                    f"line {line_number} (n={n}) reports {field}={int(reported)}; "
                    f"the vector gives {int(expected)}"
                )
            if not expected:
                raise InputError(
                    f"line {line_number} (n={n}) violates required invariant {field}"
                )

        rows.append(FrequencyRow(n, period, vector))
        expected_n += 1

    if not rows:
        raise InputError(f"missing frequency rows n=1,...,{expected_last_n}")
    if rows[-1].n != expected_last_n:
        raise InputError(
            f"final row has n={rows[-1].n}; expected n={expected_last_n} "
            "(input is incomplete or has extra rows)"
        )
    return rows


def main() -> int:
    try:
        rows = read_rows(sys.stdin)
    except InputError as error:
        print(f"INPUT ERROR: {error}", file=sys.stderr)
        return 2

    previous_l = None
    previous = None
    failures = []
    closest = None
    closest_composite_strict = None
    closest_composite_relative = None
    composite_equalities = []
    last_n = None

    for row in rows:
        n = row.n
        last_n = n
        period = row.period
        current = row.vector

        if previous is not None:
            rho = period // previous_l
            old = sorted([rho * value for value in previous] + [0], reverse=True)
            new = sorted(current, reverse=True)
            old_sum = 0
            new_sum = 0
            for count, (old_value, new_value) in enumerate(zip(old, new), 1):
                old_sum += old_value
                new_sum += new_value
                slack = old_sum - new_sum
                if slack < 0:
                    failures.append((n, count, -slack))
                if count < n and (closest is None or slack < closest[0]):
                    closest = (slack, n, count, rho)

            # rho < n characterizes a composite transition: a new prime has
            # rho=n, while a prime power has rho equal to its base prime and
            # every other composite has rho=1.
            if rho < n:
                old_interior = sorted(
                    [rho * value for value in previous[1:-1]] + [0],
                    reverse=True,
                )
                new_interior = sorted(current[1:-1], reverse=True)
                old_sum = 0
                new_sum = 0
                for count, (old_value, new_value) in enumerate(
                    zip(old_interior, new_interior), 1
                ):
                    old_sum += old_value
                    new_sum += new_value
                    slack = old_sum - new_sum
                    if slack < 0:
                        failures.append((n, count + 2, -slack))
                    if count < len(new_interior):
                        if slack == 0:
                            composite_equalities.append((n, count))
                        if (
                            closest_composite_strict is None
                            or slack < closest_composite_strict[0]
                        ):
                            closest_composite_strict = (slack, n, count, rho)
                        if (
                            closest_composite_relative is None
                            or slack * closest_composite_relative[1]
                            < closest_composite_relative[0] * period
                        ):
                            closest_composite_relative = (
                                slack,
                                period,
                                n,
                                count,
                                rho,
                            )

        previous_l = period
        previous = current

    if failures:
        for n, count, excess in failures:
            print(f"FAIL n={n} k={count} excess={excess}")
        return 1

    assert closest is not None
    slack, n, count, rho = closest
    if composite_equalities:
        for n, count in composite_equalities:
            print(f"NONSTRICT composite n={n} stripped_k={count}")
        return 1

    assert closest_composite_strict is not None
    assert closest_composite_relative is not None
    strict_slack, strict_n, strict_count, strict_rho = closest_composite_strict
    (
        relative_slack,
        relative_period,
        relative_n,
        relative_count,
        relative_rho,
    ) = closest_composite_relative
    print(
        f"PASS through n={last_n}; "
        f"closest full proper partial sum: n={n} k={count} "
        f"rho={rho} slack={slack}; "
        f"closest composite stripped partial sum: n={strict_n} "
        f"k={strict_count} rho={strict_rho} slack={strict_slack}; "
        f"closest relative composite stripped partial sum: n={relative_n} "
        f"k={relative_count} rho={relative_rho} "
        f"slack={relative_slack}/{relative_period}"
    )
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/tools/exact_counts_49.cpp <==
#include <algorithm>
#include <array>
#include <atomic>
#include <chrono>
#include <cstdint>
#include <cstdlib>
#include <fstream>
#include <functional>
#include <iomanip>
#include <iostream>
#include <numeric>
#include <string>
#include <thread>
#include <vector>

using u64 = std::uint64_t;
using Count = unsigned __int128;

static constexpr int BASE_N = 18;
static constexpr int MAX_N = 49;
static constexpr u64 BASE_L = 12252240ULL;

struct Sparse {
    int len = 0;
    std::array<std::uint8_t, 64> state{};
    std::array<Count, 64> count{};
};

static void append(Sparse &a, int s, Count c) {
    if (c == 0) return;
    if (a.len && a.state[a.len - 1] == s) {
        a.count[a.len - 1] += c;
    } else {
        a.state[a.len] = static_cast<std::uint8_t>(s);
        a.count[a.len] = c;
        ++a.len;
    }
}

static bool is_prime(int x) {
    if (x < 2) return false;
    for (int d = 2; d * d <= x; ++d) if (x % d == 0) return false;
    return true;
}

// If k is a prime power p^a, return p; otherwise return 1.
static int lcm_growth(int k) {
    for (int p = 2; p <= k; ++p) {
        if (!is_prime(p)) continue;
        int z = k;
        while (z % p == 0) z /= p;
        if (z == 1) return p;
    }
    return 1;
}

static std::string dec(Count x) {
    if (!x) return "0";
    std::string s;
    while (x) {
        s.push_back(static_cast<char>('0' + x % 10));
        x /= 10;
    }
    std::reverse(s.begin(), s.end());
    return s;
}

static std::string vec_string(const std::array<Count, MAX_N + 1> &f, int n) {
    std::string s;
    for (int j = 1; j <= n; ++j) {
        if (j > 1) s.push_back(',');
        s += dec(f[j]);
    }
    return s;
}

int main(int argc, char **argv) {
    int nt = argc > 1 ? std::atoi(argv[1]) : static_cast<int>(std::thread::hardware_concurrency());
    if (nt < 1) nt = 1;
    if (nt > 64) nt = 64;
    const auto t0 = std::chrono::steady_clock::now();

    std::vector<std::uint8_t> F(BASE_L, 1);
    std::array<std::array<Count, MAX_N + 1>, MAX_N + 1> freq{};
    freq[1][1] = 1;

    // Exact F_k(q) for every q mod L_18, k <= 18.  Since k | L_18,
    // the counts over this enlarged period are later divided by L_18/L_k.
    for (int k = 2; k <= BASE_N; ++k) {
        std::vector<std::array<Count, MAX_N + 1>> local(nt);
        std::vector<std::thread> pool;
        for (int z = 0; z < nt; ++z) {
            u64 lo = BASE_L * static_cast<u64>(z) / nt;
            u64 hi = BASE_L * static_cast<u64>(z + 1) / nt;
            pool.emplace_back([&, z, lo, hi, k]() {
                int rem = static_cast<int>(lo % k);
                auto &cnt = local[z];
                for (u64 q = lo; q < hi; ++q) {
                    std::uint8_t s = F[q];
                    if (rem < s) ++s;
                    F[q] = s;
                    ++cnt[s];
                    if (++rem == k) rem = 0;
                }
            });
        }
        for (auto &th : pool) th.join();
        for (auto &cnt : local) {
            for (int j = 1; j <= k; ++j) freq[k][j] += cnt[j];
        }
    }

    // Convert the k <= 18 enlarged-period frequencies to their least periods.
    u64 L = 1;
    for (int k = 2; k <= BASE_N; ++k) {
        L = std::lcm(L, static_cast<u64>(k));
        u64 mult = BASE_L / L;
        for (int j = 1; j <= k; ++j) freq[k][j] /= mult;
    }

    // For each base residue r mod L_18, propagate a sparse state histogram
    // representing all q mod L_k with q == r (mod L_18).
    using FreqTable = std::array<std::array<Count, MAX_N + 1>, MAX_N + 1>;
    std::vector<FreqTable> local(nt);
    std::vector<std::thread> pool;
    const std::array<int, 22> rem_moduli =
        {20,21,22,24,26,28,30,33,34,35,36,5,9,16,39,40,42,44,45,2,48,7};

    for (int z = 0; z < nt; ++z) {
        u64 lo = BASE_L * static_cast<u64>(z) / nt;
        u64 hi = BASE_L * static_cast<u64>(z + 1) / nt;
        pool.emplace_back([&, z, lo, hi]() {
            auto &outfreq = local[z];
            std::array<int, MAX_N + 1> rem{};
            for (int m : rem_moduli) rem[m] = static_cast<int>(lo % m);

            for (u64 r = lo; r < hi; ++r) {
                auto advance = [&](const Sparse &in, Sparse &out, int k) {
                    const int growth = lcm_growth(k);
                    out.len = 0;
                    if (growth == 1) {
                        const int threshold = rem[k];
                        for (int i = 0; i < in.len; ++i) {
                            int x = in.state[i];
                            append(out, x + (threshold < x), in.count[i]);
                        }
                    } else if (is_prime(k)) {
                        for (int i = 0; i < in.len; ++i) {
                            int x = in.state[i];
                            Count c = in.count[i];
                            append(out, x, c * static_cast<unsigned>(k - x));
                            append(out, x + 1, c * static_cast<unsigned>(x));
                        }
                    } else {
                        const int p = growth;
                        const int d = k / p;
                        const int a0 = rem[d];
                        for (int i = 0; i < in.len; ++i) {
                            int x = in.state[i];
                            int below = 0;
                            if (x > a0) below = std::min(p, (x - 1 - a0) / d + 1);
                            Count c = in.count[i];
                            append(out, x, c * static_cast<unsigned>(p - below));
                            append(out, x + 1, c * static_cast<unsigned>(below));
                        }
                    }
                };

                // At prime 19, c19=q mod 19 splits into two intervals.
                const int s0 = F[r];
                const int group_size[2] = {s0, 19 - s0};
                const int group_lo[2] = {0, s0};
                const int group_hi[2] = {s0 - 1, 18};
                Sparse a[2], b[2];
                if (group_size[0]) {
                    a[0].len = 1;
                    a[0].state[0] = static_cast<std::uint8_t>(s0 + 1);
                    a[0].count[0] = 1;
                    outfreq[19][s0 + 1] += group_size[0];
                }
                if (group_size[1]) {
                    a[1].len = 1;
                    a[1].state[0] = static_cast<std::uint8_t>(s0);
                    a[1].count[0] = 1;
                    outfreq[19][s0] += group_size[1];
                }

                // Levels 20--22 divide L_18, so each c19 interval remains
                // internally indistinguishable.
                for (int k = 20; k <= 22; ++k) {
                    for (int g = 0; g < 2; ++g) {
                        advance(a[g], b[g], k);
                        a[g] = b[g];
                        for (int i = 0; i < a[g].len; ++i) {
                            outfreq[k][a[g].state[i]] +=
                                a[g].count[i] * static_cast<unsigned>(group_size[g]);
                        }
                    }
                }

                // Prime 23 introduces c23=q mod 23.  Since each a[g] is still
                // a single state, split into at most four exact rectangles.
                struct Rect {
                    int lo19, hi19, lo23, hi23;
                    Sparse h;
                };
                std::array<Rect, 4> rect{};
                int nr = 0;
                for (int g = 0; g < 2; ++g) {
                    if (!group_size[g]) continue;
                    if (a[g].len != 1 || a[g].count[0] != 1) std::abort();
                    int x = a[g].state[0];
                    rect[nr].lo19 = group_lo[g];
                    rect[nr].hi19 = group_hi[g];
                    rect[nr].lo23 = 0;
                    rect[nr].hi23 = x - 1;
                    rect[nr].h.len = 1;
                    rect[nr].h.state[0] = static_cast<std::uint8_t>(x + 1);
                    rect[nr].h.count[0] = 1;
                    outfreq[23][x + 1] +=
                        static_cast<unsigned>(group_size[g] * x);
                    ++nr;

                    rect[nr].lo19 = group_lo[g];
                    rect[nr].hi19 = group_hi[g];
                    rect[nr].lo23 = x;
                    rect[nr].hi23 = 22;
                    rect[nr].h.len = 1;
                    rect[nr].h.state[0] = static_cast<std::uint8_t>(x);
                    rect[nr].h.count[0] = 1;
                    outfreq[23][x] +=
                        static_cast<unsigned>(group_size[g] * (23 - x));
                    ++nr;
                }

                // Through 37, all remaining decisions are independent of
                // c19 and c23 once the current state is known.
                for (int k = 24; k <= 37; ++k) {
                    for (int zrect = 0; zrect < nr; ++zrect) {
                        Sparse next;
                        advance(rect[zrect].h, next, k);
                        rect[zrect].h = next;
                        int area = (rect[zrect].hi19 - rect[zrect].lo19 + 1) *
                                   (rect[zrect].hi23 - rect[zrect].lo23 + 1);
                        for (int i = 0; i < next.len; ++i)
                            outfreq[k][next.state[i]] +=
                                next.count[i] * static_cast<unsigned>(area);
                    }
                }

                // At 38, resolve c19 via CRT and then discard c19 while
                // retaining c23 for the later composite level 46.
                struct Strip {
                    int lo23, hi23;
                    Sparse h; // counts per individual c23, summed over c19
                };
                std::array<Strip, 4> strips{};
                int ns = 0;
                const int parity = rem[2];
                for (int zrect = 0; zrect < nr; ++zrect) {
                    auto &rr = rect[zrect];
                    auto &ss = strips[ns++];
                    ss.lo23 = rr.lo23;
                    ss.hi23 = rr.hi23;
                    std::array<Count, MAX_N + 1> tmp{};
                    int size19 = rr.hi19 - rr.lo19 + 1;
                    for (int i = 0; i < rr.h.len; ++i) {
                        int x = rr.h.state[i];
                        int below = 0;
                        for (int c = rr.lo19; c <= rr.hi19; ++c) {
                            int z38 = ((c & 1) == parity) ? c : c + 19;
                            if (z38 < x) ++below;
                        }
                        Count ways = rr.h.count[i];
                        tmp[x] += ways * static_cast<unsigned>(size19 - below);
                        tmp[x + 1] += ways * static_cast<unsigned>(below);
                    }
                    for (int x = 1; x <= 38; ++x) append(ss.h, x, tmp[x]);
                }
                for (int zstrip = 0; zstrip < ns; ++zstrip) {
                    int size23 = strips[zstrip].hi23 - strips[zstrip].lo23 + 1;
                    for (int i = 0; i < strips[zstrip].h.len; ++i)
                        outfreq[38][strips[zstrip].h.state[i]] +=
                            strips[zstrip].h.count[i] * static_cast<unsigned>(size23);
                }

                for (int k = 39; k <= 45; ++k) {
                    for (int zstrip = 0; zstrip < ns; ++zstrip) {
                        Sparse next;
                        advance(strips[zstrip].h, next, k);
                        strips[zstrip].h = next;
                        int size23 = strips[zstrip].hi23 - strips[zstrip].lo23 + 1;
                        for (int i = 0; i < next.len; ++i)
                            outfreq[k][next.state[i]] +=
                                next.count[i] * static_cast<unsigned>(size23);
                    }
                }

                // At 46, resolve c23 by parity and discard it.
                std::array<Count, MAX_N + 1> at46{};
                for (int zstrip = 0; zstrip < ns; ++zstrip) {
                    auto &ss = strips[zstrip];
                    int size23 = ss.hi23 - ss.lo23 + 1;
                    for (int i = 0; i < ss.h.len; ++i) {
                        int x = ss.h.state[i];
                        int below = 0;
                        for (int c = ss.lo23; c <= ss.hi23; ++c) {
                            int z46 = ((c & 1) == parity) ? c : c + 23;
                            if (z46 < x) ++below;
                        }
                        Count ways = ss.h.count[i];
                        at46[x] += ways * static_cast<unsigned>(size23 - below);
                        at46[x + 1] += ways * static_cast<unsigned>(below);
                    }
                }
                Sparse agg, next;
                for (int x = 1; x <= 46; ++x) append(agg, x, at46[x]);
                for (int i = 0; i < agg.len; ++i)
                    outfreq[46][agg.state[i]] += agg.count[i];

                for (int k = 47; k <= MAX_N; ++k) {
                    advance(agg, next, k);
                    agg = next;
                    for (int i = 0; i < agg.len; ++i)
                        outfreq[k][agg.state[i]] += agg.count[i];
                }

                for (int m : rem_moduli) {
                    if (++rem[m] == m) rem[m] = 0;
                }
            }
        });
    }
    for (auto &th : pool) th.join();
    for (auto &tab : local) {
        for (int k = BASE_N + 1; k <= MAX_N; ++k) {
            for (int j = 1; j <= k; ++j) freq[k][j] += tab[k][j];
        }
    }

    // Print complete vectors and machine-checkable invariants.
    Count bigL = 1;
    Count ph = 1;
    bool all_ok = true;
    for (int n = 1; n <= MAX_N; ++n) {
        if (n >= 2) {
            int growth = lcm_growth(n);
            if (growth > 1) {
                bigL *= static_cast<unsigned>(growth);
                ph *= static_cast<unsigned>(is_prime(n) ? growth - 1 : growth);
            }
        }
        Count sum = 0;
        bool sym = true;
        for (int j = 1; j <= n; ++j) {
            sum += freq[n][j];
            sym &= freq[n][j] == freq[n][n + 1 - j];
        }
        Count max_internal = 0;
        int argmax = -1;
        for (int j = 2; j < n; ++j) {
            if (freq[n][j] > max_internal) {
                max_internal = freq[n][j];
                argmax = j;
            }
        }
        bool endpoints = freq[n][1] == ph && freq[n][n] == ph;
        bool conjecture = n < 4 || max_internal < ph;
        bool ok = sum == bigL && sym && endpoints && conjecture;
        all_ok &= ok;
        std::cout << "n=" << n
                  << " L=" << dec(bigL)
                  << " phi=" << dec(ph)
                  << " maxint=" << dec(max_internal)
                  << " argmax=" << argmax
                  << " sumok=" << (sum == bigL)
                  << " sym=" << sym
                  << " endpoints=" << endpoints
                  << " conjecture=" << conjecture
                  << " vec=" << vec_string(freq[n], n)
                  << "\n";
    }
    const auto t1 = std::chrono::steady_clock::now();
    std::cerr << "threads=" << nt
              << " seconds=" << std::chrono::duration<double>(t1 - t0).count()
              << " all_ok=" << all_ok << "\n";
    return all_ok ? 0 : 2;
}


==> anc/tools/full_range_certificate.cpp <==
#include <algorithm>
#include <cassert>
#include <cstdint>
#include <iostream>
#include <limits>
#include <vector>

// Finite certificate for the two bounded parts of the full-range proof.
//
// Part 1 checks the prime-bridge condition for 229 <= n <= 2,380,428.
// The analytic argument based on Dusart's explicit estimates covers every
// n >= 2,380,429.
//
// Part 2 evaluates the recurrence directly for 1 <= n <= 228 and
// 0 <= q <= 3,764.

class RangeMaximum {
public:
    explicit RangeMaximum(const std::vector<int>& values) {
        size_ = 1;
        while (size_ < static_cast<int>(values.size())) size_ <<= 1;
        tree_.assign(2 * size_, 0);
        for (int i = 0; i < static_cast<int>(values.size()); ++i)
            tree_[size_ + i] = values[i];
        for (int i = size_ - 1; i > 0; --i)
            tree_[i] = std::max(tree_[2 * i], tree_[2 * i + 1]);
    }

    int query(int left, int right) const {
        if (left > right) return 0;
        int answer = 0;
        for (left += size_, right += size_; left <= right;
             left >>= 1, right >>= 1) {
            if (left & 1) answer = std::max(answer, tree_[left++]);
            if (!(right & 1)) answer = std::max(answer, tree_[right--]);
        }
        return answer;
    }

private:
    int size_ = 0;
    std::vector<int> tree_;
};

int main() {
    constexpr int bridge_max = 2'380'428;
    static_assert(std::numeric_limits<int>::max() >= 10'000'000,
                  "This verifier requires an int type with at least 24 value bits.");

    // Sieve, prime-counting table, and distance to the next prime >= x.
    std::vector<std::uint8_t> is_prime(bridge_max + 1, 1);
    is_prime[0] = is_prime[1] = 0;
    for (int p = 2; 1LL * p * p <= bridge_max; ++p) {
        if (!is_prime[p]) continue;
        for (int multiple = p * p; multiple <= bridge_max; multiple += p)
            is_prime[multiple] = 0;
    }

    std::vector<int> prime_count(bridge_max + 1);
    for (int x = 1; x <= bridge_max; ++x)
        prime_count[x] = prime_count[x - 1] + is_prime[x];

    std::vector<int> next_prime(bridge_max + 1);
    std::vector<int> next_distance(bridge_max + 1);
    int next = 0;
    for (int x = bridge_max; x >= 0; --x) {
        if (is_prime[x]) next = x;
        next_prime[x] = next;
        next_distance[x] = next ? next - x : bridge_max + 1;
    }
    const RangeMaximum maximum_gap(next_distance);

    int bridge_failures = 0;
    int last_bridge_failure = 0;
    int forbidden_late_failures = 0;
    for (int n = 4; n <= bridge_max; ++n) {
        // Smallest integer strictly greater than 2n/3.
        const int start = (2 * n) / 3 + 1;
        assert(0 <= start && start <= bridge_max);
        const int R = next_prime[start];
        bool passes = (R != 0 && R <= n);
        if (passes) {
            const int H = prime_count[n] - prime_count[R];
            const int first_x = R - (n - 1) / 2;
            const int last_x = R - H - 1;
            assert(0 <= first_x && first_x <= R);
            assert(last_x < R && last_x < bridge_max);
            passes = maximum_gap.query(first_x, last_x) <= H;
        }
        if (!passes) {
            ++bridge_failures;
            last_bridge_failure = n;
            if (n >= 229) ++forbidden_late_failures;
        }
    }

    // Direct recurrence certificate for every level not covered by the bridge.
    constexpr int small_n = 228;
    constexpr int q_max = 3'764;
    std::vector<std::vector<std::uint8_t>> seen(small_n + 1);
    std::vector<int> missing(small_n + 1);
    std::vector<int> completed_at(small_n + 1, -1);
    for (int n = 1; n <= small_n; ++n) {
        seen[n].assign(n + 1, 0);
        missing[n] = n;
    }
    for (int q = 0; q <= q_max; ++q) {
        int state = 1;
        for (int n = 1; n <= small_n; ++n) {
            if (n > 1) state += (q % n < state);
            assert(1 <= state && state <= n);
            if (!seen[n][state]) {
                seen[n][state] = 1;
                if (--missing[n] == 0) completed_at[n] = q;
            }
        }
    }

    int unresolved_small_levels = 0;
    int largest_completion = -1;
    int largest_completion_level = -1;
    for (int n = 1; n <= small_n; ++n) {
        if (missing[n]) ++unresolved_small_levels;
        if (completed_at[n] > largest_completion) {
            largest_completion = completed_at[n];
            largest_completion_level = n;
        }
    }

    std::cout << "bridge_failures=" << bridge_failures
              << " last_bridge_failure=" << last_bridge_failure
              << " failures_at_or_after_229=" << forbidden_late_failures << "\n"
              << "small_unresolved=" << unresolved_small_levels
              << " max_completion_q=" << largest_completion
              << " at_n=" << largest_completion_level << "\n";

    const bool theorem_checks_pass =
        forbidden_late_failures == 0 && unresolved_small_levels == 0;
    const bool diagnostic_values_match =
        bridge_failures == 117 && last_bridge_failure == 228 &&
        largest_completion == 3'764 && largest_completion_level == 193;
    return (theorem_checks_pass && diagnostic_values_match) ? 0 : 1;
}


==> anc/tools/tests/test_check_majorization.py <==
#!/usr/bin/env python3
"""Regression tests for the exact-count input contract."""

import sys
import unittest
from pathlib import Path


TOOLS = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(TOOLS))

import check_majorization as checker  # noqa: E402


def output_row(n: int, period: int, vector: list[int]) -> str:
    phi = checker.euler_phi(period)
    interior = vector[1:-1]
    if interior:
        max_internal = max(interior)
        argmax = next(
            index for index, value in enumerate(vector[1:-1], 2)
            if value == max_internal
        )
    else:
        max_internal = 0
        argmax = -1
    symmetry = int(vector == vector[::-1])
    endpoints = int(bool(vector) and vector[0] == phi and vector[-1] == phi)
    conjecture = int(n < 4 or max_internal < phi)
    return (
        f"n={n} L={period} phi={phi} maxint={max_internal} argmax={argmax} "
        f"sumok={int(sum(vector) == period)} sym={symmetry} "
        f"endpoints={endpoints} conjecture={conjecture} "
        f"vec={','.join(map(str, vector))}\n"
    )


ROW_1 = output_row(1, 1, [1])


class ReadRowsTests(unittest.TestCase):
    def test_accepts_real_generator_row_shape(self) -> None:
        rows = checker.read_rows([ROW_1], expected_last_n=1)
        self.assertEqual(rows[0], checker.FrequencyRow(1, 1, [1]))

    def test_rejects_missing_rows(self) -> None:
        with self.assertRaisesRegex(checker.InputError, "expected consecutive n=2"):
            checker.read_rows(
                [ROW_1, output_row(3, 6, [2, 2, 2])],
                expected_last_n=3,
            )

    def test_rejects_unparseable_row(self) -> None:
        with self.assertRaisesRegex(checker.InputError, "not a valid frequency row"):
            checker.read_rows([ROW_1, "progress: n=2\n"], expected_last_n=2)

    def test_rejects_nonconsecutive_duplicate(self) -> None:
        with self.assertRaisesRegex(checker.InputError, "expected consecutive n=2"):
            checker.read_rows([ROW_1, ROW_1], expected_last_n=2)

    def test_rejects_wrong_vector_length(self) -> None:
        with self.assertRaisesRegex(checker.InputError, r"len\(vec\)=1; expected 2"):
            checker.read_rows([ROW_1, output_row(2, 2, [2])], expected_last_n=2)

    def test_rejects_wrong_period(self) -> None:
        with self.assertRaisesRegex(checker.InputError, "expected L_n=2"):
            checker.read_rows(
                [ROW_1, output_row(2, 3, [1, 2])],
                expected_last_n=2,
            )

    def test_rejects_wrong_total_mass(self) -> None:
        with self.assertRaisesRegex(checker.InputError, "total mass 3"):
            checker.read_rows(
                [ROW_1, output_row(2, 2, [1, 2])],
                expected_last_n=2,
            )

    def test_rejects_empty_input(self) -> None:
        with self.assertRaisesRegex(checker.InputError, "missing frequency rows"):
            checker.read_rows([])

    def test_rejects_final_row_before_49(self) -> None:
        with self.assertRaisesRegex(checker.InputError, "final row has n=1; expected n=49"):
            checker.read_rows([ROW_1])

    def test_rejects_reported_forgery_attack(self) -> None:
        forged = [
            output_row(1, 1, [1]),
            output_row(2, 2, [1, 1]),
            output_row(3, 6, [2, 2, 2]),
            output_row(4, 12, [4, 2, 2, 4]),
            output_row(49, 24, [0] * 49),
        ]
        with self.assertRaisesRegex(checker.InputError, "expected consecutive n=5"):
            checker.read_rows(forged)

    def test_rejects_false_metadata(self) -> None:
        with self.assertRaisesRegex(checker.InputError, r"expected phi\(L_n\)=1"):
            checker.read_rows([ROW_1.replace("phi=1", "phi=0")], expected_last_n=1)


if __name__ == "__main__":
    unittest.main()

